Solute mixing in porous media with dispersion and buoyancy

We analyse the process of convective mixing in two-dimensional, homogeneous and isotropic porous media with dispersion. We considered a Rayleigh-Taylor instability in which the presence of a solute produces density differences driving the flow. The effect of dispersion is modelled using an anisotropic Fickian dispersion tensor (Bear, J. Geophys. Res. 1961). In addition to molecular diffusion ($D_m^*$), the solute is redistributed by an additional spreading, in longitudinal and transverse flow directions, which is quantified by the coefficients $D_l^*$ and $D_t^*$, respectively, and it is produced by the presence of the pores. The flow is controlled by three dimensionless parameters: the Rayleigh-Darcy number $Ra$, defining the relative strength of convection and diffusion, and the dispersion parameters $r=D_l^*/D_t^*$ and $\Delta=D_m^*/D_t^*$. With the aid of numerical Darcy simulations, we investigate the mixing dynamics without and with dispersion. We find that in absence of dispersion ($\Delta\to\infty$) the dynamics is self-similar and independent of $Ra$, and the flow evolves following several regimes, which we analyse. Then we analyse the effect of dispersion on the flow evolution for a fixed value of the Rayleigh-Darcy number ($Ra=10^4$). A detailed analysis of the molecular and dispersive components of the mean scalar dissipation reveals a complex interplay between flow structures and solute mixing. The proposed theoretical framework, in combination with pore-scale simulations and bead packs experiments, can be used to validate and improve current dispersion models to obtain more reliable estimates of solute transport and spreading in buoyancy-driven subsurface flows.

==> anc/Caption_Movies.txt <==
Movie_S1: $Ra = 10^4$ and $\Delta = \infty$. 
Evolution of: (top left) concentration field for small portion of the domain (0<x<3); (right) corresponding concentration distribution at z=0; (bottom left) molecular, dispersive and total mean scalar dissipation (solid lines), together with the analytical diffusive solution (dashed line).

Movie_S2: $Ra = 10^4$, $r=10$ and $\Delta = 0.1$. 
Evolution of: (top left) concentration field for small portion of the domain (0<x<3); (right) corresponding concentration distribution at z=0; (bottom left) molecular, dispersive and total mean scalar dissipation (solid lines), together with the analytical diffusive solution (dashed line).

Movie_S3: $Ra = 10^4$, $r=1$ and $\Delta = 0.1$. 
Evolution of: (top left) concentration field for small portion of the domain (0<x<3); (right) corresponding concentration distribution at z=0; (bottom left) molecular, dispersive and total mean scalar dissipation (solid lines), together with the analytical diffusive solution (dashed line).
